Multidimensional Butterfly Factorization

This paper introduces the multidimensional butterfly factorization as a data-sparse representation of multidimensional kernel matrices that satisfy the complementary low-rank property. This factorization approximates such a kernel matrix of size $N\times N$ with a product of $\O(\log N)$ sparse matrices, each of which contains $\O(N)$ nonzero entries. We also propose efficient algorithms for constructing this factorization when either (i) a fast algorithm for applying the kernel matrix and its adjoint is available or (ii) every entry of the kernel matrix can be evaluated in $\O(1)$ operations. For the kernel matrices of multidimensional Fourier integral operators, for which the complementary low-rank property is not satisfied due to a singularity at the origin, we extend this factorization by combining it with either a polar coordinate transformation or a multiscale decomposition of the integration domain to overcome the singularity. Numerical results are provided to demonstrate the efficiency of the proposed algorithms.

==> figure/fig-comp-modules-real/BFplot.m <==
%function BFplot

n = 16;
mR = 1;
N = n^2;
cc = 'winter';
sz = 8;

%% dense matrix
K = ones(N,N);
fhandle = figure('Position', [100, 100, 1100, 1100]);
colormap(cc);
for i=1:size(cc,1)
    [Nx,Ny] = size(K);
    [x,y,s] = find(K);
    scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
    set(gca,'ydir','reverse');
    set(gca, 'XTick', [], 'YTick', []);
    axis equal;
    axis([0 Nx 0 Ny]);
    axis off;
    box on;
    rectangle('Position',[0 0 Nx Ny]);
end
saveas(fhandle,'fig-comp-K','epsc');
close(fhandle);

%% middle matrix
M = sparse(N*mR,N*mR);
sqn = sqrt(n);
xzidx = zorder(sqn);
kzidx = zorder(sqn);
for x = 1:size(xzidx,1)
    for k = 1:size(kzidx,1)
        for r = 1:mR
            M(mR*sqn^2*(x-1)+mR*(k-1)+r,mR*sqn^2*(k-1)+mR*(x-1)+r) = 1;
        end
    end
end
fhandle = figure('Position', [100, 100, 1100, 1100]);
colormap(cc);
for i=1:size(cc,1)
    [Nx,Ny] = size(M);
    [x,y,s] = find(M);
    scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
    set(gca,'ydir','reverse');
    set(gca, 'XTick', [], 'YTick', []);
    axis equal;
    axis([0 Nx 0 Ny]);
    axis off;
    box on;
    rectangle('Position',[0 0 Nx Ny]);
end
saveas(fhandle,'fig-comp-M','epsc');
close(fhandle);

%% U matrix
for lev = 0:2
    U = sparse(N,N*mR);
    xsqn = 2^lev*sqrt(n);
    ksqn = sqrt(n)/2^lev;
    xzidx = zorder(xsqn);
    kzidx = zorder(ksqn);
    xlen = N/size(xzidx,1);
    for x = 1:size(xzidx,1)
        for k = 1:size(kzidx,1)
            U(xlen*(x-1)+(1:xlen),(x-1)*size(kzidx,1)*mR+(k-1)*mR+(1:mR)) = (k-1)*4^lev+1;
        end
    end
    fhandle = figure('Position', [100, 100, 1100, 1100]);
    colormap(cc);
    for i=1:size(cc,1)
        [Nx,Ny] = size(U);
        [x,y,s] = find(U);
        scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
        set(gca,'ydir','reverse');
        axis equal;
        axis([0 Nx 0 Ny]);
        axis off;
        box on;
        rectangle('Position',[0 0 Nx Ny]);
    end
    saveas(fhandle,['fig-comp-U' num2str(lev)],'epsc');
    close(fhandle);

    Vstar = U';
    fhandle = figure('Position', [100, 100, 1100, 1100]);
    colormap(cc);
    for i=1:size(cc,1)
        [Nx,Ny] = size(Vstar);
        [x,y,s] = find(Vstar);
        scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
        set(gca,'ydir','reverse');
        axis equal;
        axis([0 Nx 0 Ny]);
        axis off;
        box on;
        rectangle('Position',[0 0 Nx Ny]);
    end
    saveas(fhandle,['fig-comp-V' num2str(lev)],'epsc');
    close(fhandle);
end

%% G matrix
for lev = 0:1
    G = sparse(N*mR,N*mR);
    xsqn = 2^lev*sqrt(n);
    ksqn = sqrt(n)/2^lev;
    xzidx = zorder(xsqn);
    kzidx = zorder(ksqn);
    xlen = N/size(xzidx,1);
    xoff = 0;
    koffset = 0;
    for x = 1:size(xzidx,1)
        for k = 1:4:size(kzidx,1)
            xoffset = xoff;
            G(xoffset+(1:mR),koffset+(1:4*mR)) = (k-1)*4^lev+1;
            xoffset = xoffset+mR*size(kzidx,1)/4;
            G(xoffset+(1:mR),koffset+(1:4*mR)) = (k-1)*4^lev+1;
            xoffset = xoffset+mR*size(kzidx,1)/4;
            G(xoffset+(1:mR),koffset+(1:4*mR)) = (k-1)*4^lev+1;
            xoffset = xoffset+mR*size(kzidx,1)/4;
            G(xoffset+(1:mR),koffset+(1:4*mR)) = (k-1)*4^lev+1;
            koffset = koffset+4*mR;
            xoff = xoff+mR;
        end
        xoff = xoffset+mR;
    end
    fhandle = figure('Position', [100, 100, 1100, 1100]);
    colormap(cc);
    for i=1:size(cc,1)
        [Nx,Ny] = size(G);
        [x,y,s] = find(G);
        scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
        set(gca,'ydir','reverse');
        axis equal;
        axis([0 Nx 0 Ny]);
        axis off;
        box on;
        rectangle('Position',[0 0 Nx Ny]);
    end
    saveas(fhandle,['fig-comp-G' num2str(lev)],'epsc');
    close(fhandle);

    Hstar = G';
    fhandle = figure('Position', [100, 100, 1100, 1100]);
    colormap(cc);
    for i=1:size(cc,1)
        [Nx,Ny] = size(Hstar);
        [x,y,s] = find(Hstar);
        scatter(y,x,[],s,'filled','Marker','s','SizeData',sz);
        set(gca,'ydir','reverse');
        axis equal;
        axis([0 Nx 0 Ny]);
        axis off;
        box on;
        rectangle('Position',[0 0 Nx Ny]);
    end
    saveas(fhandle,['fig-comp-H' num2str(lev)],'epsc');
    close(fhandle);
end
%end

==> figure/fig-comp-modules-real/zorder.m <==
function y = zorder(n)

if n==1
    y = [1 1];
else
    y = zeros(n^2,2);
    ysub = zorder(n/2);
    y(1:n^2/4,:) = ysub;
    y(n^2/4+(1:n^2/4),1) = ysub(:,1);
    y(n^2/4+(1:n^2/4),2) = ysub(:,2)+n/2;
    y(n^2/4*2+(1:n^2/4),1) = ysub(:,1)+n/2;
    y(n^2/4*2+(1:n^2/4),2) = ysub(:,2);
    y(n^2/4*3+(1:n^2/4),1) = ysub(:,1)+n/2;
    y(n^2/4*3+(1:n^2/4),2) = ysub(:,2)+n/2;
end
    
end
